SU(4) lattice gauge theory with decuplet fermions: Schr\"odinger functional analysis

We complete a program of study of SU(N) gauge theories coupled to two flavors of fermions in the two-index symmetric representation by performing numerical simulations in SU(4). The beta function, defined and calculated via the Schr\"odinger functional, runs more slowly than the two-loop perturbative result. The mass anomalous dimension levels off in strong coupling at a value of about 0.45, rendering this theory unsuitable for walking technicolor. A large-N comparison of this data with results from SU(2) and SU(3) reveals striking regularities.

==> anc/AppendixA.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     18828,        498]
NotebookOptionsPosition[     17011,        440]
NotebookOutlinePosition[     17668,        464]
CellTagsIndexPosition[     17625,        461]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Attachment to", "Text",
 CellChangeTimes->{{3.5380382419452667`*^9, 3.538038254410275*^9}, {
   3.5380382977697163`*^9, 3.538038342073341*^9}, {3.5380389314392548`*^9, 
   3.538038960304963*^9}, 3.538038998080202*^9}],

Cell[TextData[{
 "T. DeGrand, Y. Shamir, and B. Svetitsky, ",
 StyleBox["SU(4) lattice gauge theory with decuplet fermions:...",
  FontSlant->"Italic"],
 ", Appendix A"
}], "Text",
 CellChangeTimes->{{3.5380382419452667`*^9, 3.538038254410275*^9}, {
  3.5380382977697163`*^9, 3.538038342073341*^9}, {3.5380389314392548`*^9, 
  3.538038960304963*^9}, {3.538038998080202*^9, 3.538039012910527*^9}},
 TextAlignment->Center],

Cell[TextData[{
 StyleBox["Coefficients for U(", "Subsection"],
 StyleBox["n", "Subsection",
  FontSlant->"Italic"],
 StyleBox[") projection (and its derivative): U(3) and U(4)", "Subsection"]
}], "Text",
 CellChangeTimes->{{3.492855112260362*^9, 3.49285512075003*^9}, {
  3.492856690696355*^9, 3.49285669079659*^9}, {3.492858335908836*^9, 
  3.492858397752528*^9}, {3.538038146493569*^9, 3.538038226348304*^9}},
 TextAlignment->Center],

Cell[TextData[{
 "Set ",
 StyleBox["n",
  FontSlant->"Italic"],
 "  = 3 or 4 for SU(",
 StyleBox["n",
  FontSlant->"Italic"],
 ")"
}], "Text",
 CellChangeTimes->{{3.492855112260362*^9, 3.49285512075003*^9}, {
   3.492856690696355*^9, 3.49285669079659*^9}, {3.492858335908836*^9, 
   3.492858405708966*^9}, 3.538037664884819*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.492846793011586*^9, 3.492846807018151*^9}, {
   3.492846857797066*^9, 3.492846937735535*^9}, 3.492847623145991*^9, {
   3.492848000954617*^9, 3.492848007821748*^9}, {3.492849051700122*^9, 
   3.49284911630727*^9}, {3.492849253856453*^9, 3.492849253966801*^9}, {
   3.4928501273249*^9, 3.492850162021702*^9}, {3.492850303064096*^9, 
   3.492850303217358*^9}, {3.492851413834318*^9, 3.492851413948171*^9}, {
   3.492851577833705*^9, 3.492851577945836*^9}, {3.492852143019218*^9, 
   3.492852143137883*^9}, {3.492852427326311*^9, 3.492852427438603*^9}, {
   3.492855911828897*^9, 3.492855911942473*^9}, {3.4932683295751*^9, 
   3.493268329653169*^9}, {3.493268901244827*^9, 3.493268901359438*^9}, {
   3.493274382693312*^9, 3.493274382807624*^9}, {3.493458634167297*^9, 
   3.493458635699627*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "i"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " = ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    SubscriptBox["g", "i"]], TraditionalForm]]],
 " -- use instead of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "i"], TraditionalForm]]],
 " everywhere"
}], "Text",
 CellChangeTimes->{{3.492855159511151*^9, 3.492855167776816*^9}, {
  3.492855951979666*^9, 3.492855961239466*^9}, {3.538037073933796*^9, 
  3.538037128158643*^9}, {3.538041643107813*^9, 3.5380416627702627`*^9}}],

Cell[BoxData[
 RowBox[{"SG", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["r", "i"], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.492850187059017*^9, 3.492850219309536*^9}, 
   3.538041501505377*^9, {3.538042200575067*^9, 3.5380422032241173`*^9}, {
   3.538042243902109*^9, 3.538042245789616*^9}}],

Cell["set of symmetric polynomials -- 3 or 4 of them", "Text",
 CellChangeTimes->{{3.492855179017555*^9, 3.492855184432892*^9}, {
  3.492856711953961*^9, 3.49285671523839*^9}, {3.538038401922287*^9, 
  3.538038414864637*^9}}],

Cell[BoxData[
 RowBox[{"SP", "=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "3"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "v", ",", "w"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "v", ",", "w", ",", "x"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.492851344964034*^9, 3.492851407653032*^9}}],

Cell[TextData[{
 "Vandermonde matrix \[PartialD]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "i"], TraditionalForm]]],
 "/\[PartialD]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "j"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.49285598756942*^9, 3.492856001221463*^9}, {
   3.493274321029648*^9, 3.493274327165813*^9}, {3.53803714769517*^9, 
   3.5380371712862883`*^9}, 3.538037921890932*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VM", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "i"], "^", 
      RowBox[{"(", 
       RowBox[{"2", "j"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"MatrixForm", "[", "VM", "]"}]}]], "Input",
 CellChangeTimes->{{3.492846793011586*^9, 3.492846807018151*^9}, {
   3.492846857797066*^9, 3.492846937735535*^9}, 3.492847623145991*^9, {
   3.492848000954617*^9, 3.492848007821748*^9}, {3.492849051700122*^9, 
   3.49284911630727*^9}, {3.492849253856453*^9, 3.492849253966801*^9}, {
   3.4928501273249*^9, 3.492850162021702*^9}, {3.492853744872734*^9, 
   3.492853773737274*^9}, {3.493274197235913*^9, 3.493274268848659*^9}, 
   3.538041512703315*^9, {3.538042263842133*^9, 3.538042267409211*^9}}],

Cell["Invert it.", "Text",
 CellChangeTimes->{{3.492858242952234*^9, 3.492858244714645*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"VMI", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"Inverse", "[", "VM", "]"}], "]"}]}], ";", 
  RowBox[{"MatrixForm", "[", "VMI", "]"}]}]], "Input",
 CellChangeTimes->{{3.492852543512582*^9, 3.492852573557942*^9}, {
  3.492853400796993*^9, 3.492853402764605*^9}, {3.492853685337811*^9, 
  3.492853691683892*^9}, {3.492853827576759*^9, 3.492853833359264*^9}, {
  3.538042275964727*^9, 3.538042277372596*^9}}],

Cell["Matrix for Eq. (A4)", "Text",
 CellChangeTimes->{{3.492855215105693*^9, 3.492855220976165*^9}, {
   3.492856012140743*^9, 3.49285601768529*^9}, 3.493274330449847*^9, {
   3.538038054030897*^9, 3.538038054333671*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Transpose", "[", "VM", "]"}]}], ";", 
  RowBox[{"MatrixForm", "[", "M", "]"}]}]], "Input",
 CellChangeTimes->{{3.492853358851085*^9, 3.492853389658836*^9}, {
  3.492853788430217*^9, 3.492853799784561*^9}, {3.492854293784751*^9, 
  3.492854297427101*^9}, {3.492854918879377*^9, 3.492854923484452*^9}, {
  3.493269401829752*^9, 3.493269404733936*^9}, {3.493274277830628*^9, 
  3.493274284293103*^9}}],

Cell["RHS of Eq. (A4)", "Text",
 CellChangeTimes->{{3.492856055522138*^9, 3.492856062757423*^9}, {
  3.5380374043295183`*^9, 3.538037406488916*^9}}],

Cell[BoxData[
 RowBox[{"W", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     SubscriptBox["r", "i"]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.492847034780352*^9, 3.492847075039778*^9}, 
   3.492847654277108*^9, {3.492847949292459*^9, 3.4928479677306*^9}, {
   3.492848019117517*^9, 3.492848026949687*^9}, {3.492849129231396*^9, 
   3.492849130326642*^9}, 3.538041524811257*^9, {3.538042075746768*^9, 
   3.538042089616858*^9}, {3.538042140323245*^9, 3.538042143589019*^9}, {
   3.5380422978374853`*^9, 3.538042303979445*^9}}],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "i"], TraditionalForm]]],
 ", from solving Eq. (A4)"
}], "Text",
 CellChangeTimes->{{3.492855254922771*^9, 3.492855284282329*^9}, {
  3.492856068748862*^9, 3.492856069353289*^9}, {3.493274554945486*^9, 
  3.493274558998586*^9}, {3.538037423064988*^9, 3.538037442912827*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", "M", "]"}], ".", "W"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.492847744473334*^9, 3.492847772103328*^9}, {
   3.492851093138383*^9, 3.492851098039785*^9}, 3.493269442284534*^9, {
   3.493274498194061*^9, 3.493274498979563*^9}}],

Cell[TextData[{
 "Write ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "i"], TraditionalForm]]],
 " in terms of the symmetric polynomials. (Use ",
 StyleBox["CForm[]",
  FontFamily->"Courier",
  FontWeight->"Bold"],
 " to get output that is usable in a C program.)"
}], "Text",
 CellChangeTimes->{{3.492855667506527*^9, 3.492855680037702*^9}, {
   3.492856237502165*^9, 3.492856298404338*^9}, 3.538037458812253*^9, {
   3.538037491336616*^9, 3.538037496775882*^9}, {3.538038700259253*^9, 
   3.538038734162485*^9}, {3.538038770596134*^9, 3.5380387744859123`*^9}}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "n"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NUM", "[", "i", "]"}], "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"SymmetricReduction", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Together", "[", 
          RowBox[{"F", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", "SG", ",", 
        "SP"}], "]"}], "]"}]}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"NUM", "[", "i", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.492848366677593*^9, 3.492848391196475*^9}, 
   3.492848441982195*^9, {3.492848474004506*^9, 3.492848477687437*^9}, {
   3.492849274103165*^9, 3.49284935028385*^9}, 3.492850266056008*^9, {
   3.492850526220879*^9, 3.492850526374632*^9}, {3.492850576127611*^9, 
   3.492850593931073*^9}, {3.492850667306004*^9, 3.492850781131931*^9}, {
   3.492850816008271*^9, 3.492850909794955*^9}, {3.492851009696915*^9, 
   3.492851071175123*^9}, {3.492851434498292*^9, 3.492851439463598*^9}, {
   3.492851678932496*^9, 3.492851692373484*^9}, {3.492856092369005*^9, 
   3.492856122645692*^9}, {3.492856155487502*^9, 3.492856182264181*^9}, {
   3.493274505983103*^9, 3.493274506526655*^9}, 3.493274574308517*^9, {
   3.493274633302642*^9, 3.493274639198809*^9}, {3.493459374197736*^9, 
   3.493459543108638*^9}, {3.5380384906902*^9, 3.5380384923533382`*^9}, {
   3.5380415582248487`*^9, 3.5380415593122272`*^9}}],

Cell[BoxData[
 RowBox[{"DEN", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"SymmetricReduction", "[", 
     RowBox[{
      RowBox[{"Denominator", "[", 
       RowBox[{"Together", "[", 
        RowBox[{"F", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "SG", ",", "SP"}],
      "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.492848366677593*^9, 3.492848391196475*^9}, 
   3.492848441982195*^9, {3.492848474004506*^9, 3.492848477687437*^9}, {
   3.492849274103165*^9, 3.49284935028385*^9}, 3.492850266056008*^9, {
   3.492850526220879*^9, 3.492850526374632*^9}, {3.492850576127611*^9, 
   3.492850593931073*^9}, {3.492850667306004*^9, 3.492850781131931*^9}, {
   3.492850816008271*^9, 3.492850909794955*^9}, {3.492851009696915*^9, 
   3.492851071175123*^9}, {3.492851434498292*^9, 3.492851439463598*^9}, {
   3.492851678932496*^9, 3.492851692373484*^9}, {3.492856092369005*^9, 
   3.492856122645692*^9}, {3.492856155487502*^9, 3.492856208137669*^9}, {
   3.493268807089509*^9, 3.493268811273905*^9}, {3.493274511693636*^9, 
   3.493274515169301*^9}, {3.493459633399683*^9, 3.493459654118825*^9}, 
   3.538038512735775*^9}],

Cell[TextData[{
 "(Check that the denominator is really a common \
denominator!)\[LineSeparator]Now for the chain rule: \[PartialD]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "i"], TraditionalForm]]],
 "/\[PartialD]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "j"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.49285576742273*^9, 3.492855783468711*^9}, {
  3.538037528393023*^9, 3.538037556110285*^9}, {3.538037930482358*^9, 
  3.538037936722445*^9}, {3.538038635764626*^9, 3.538038664805299*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DRV", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        SubscriptBox["r", "j"]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        SubscriptBox["r", "j"]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.49285225245053*^9, 3.492852252766358*^9}, {
   3.492852303811535*^9, 3.492852379616938*^9}, {3.492852472526156*^9, 
   3.49285247531793*^9}, 3.492852684162452*^9, {3.493274520547153*^9, 
   3.493274521052647*^9}, {3.5380416102379417`*^9, 3.538041614141447*^9}, {
   3.538042326865651*^9, 3.538042339520452*^9}}],

Cell[TextData[{
 "Multiply by \[PartialD]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "j"], TraditionalForm]]],
 "/\[PartialD]",
 Cell[BoxData[
  FormBox[
   SubscriptBox["c", "k"], TraditionalForm]]],
 ", giving the ",
 StyleBox["b",
  FontSlant->"Italic"],
 "  coefficients [Eq.(A15)]"
}], "Text",
 CellChangeTimes->{{3.492855798330008*^9, 3.492855818058098*^9}, {
  3.538037580424109*^9, 3.538037601943942*^9}, {3.538037941602708*^9, 
  3.538038006271809*^9}, {3.538039279753907*^9, 3.538039284489336*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Together", "[", 
    RowBox[{"DRV", ".", "VMI"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.492852611671563*^9, 3.492852654677838*^9}, 
   3.492852699196393*^9, {3.492853061018745*^9, 3.492853064755868*^9}, 
   3.492853417284536*^9, 3.492855383902923*^9, 3.492855695349183*^9}],

Cell["Print in terms of symmetric polynomials.", "Text",
 CellChangeTimes->{{3.492855865514977*^9, 3.492855872085921*^9}, {
   3.492856385447469*^9, 3.492856397380032*^9}, 3.5380376251098127`*^9}],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "n"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "i"}], ",", 
     RowBox[{"j", "\[LessEqual]", "n"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"NUMB", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{"Simplify", "[", 
        RowBox[{"SymmetricReduction", "[", 
         RowBox[{
          RowBox[{"Numerator", "[", 
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"B", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", "SG", ",", 
          "SP"}], "]"}], "]"}]}], ";", " ", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"NUMB", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.492852746680673*^9, 3.492852820683667*^9}, {
  3.492852921399153*^9, 3.49285301219382*^9}, {3.492855358723756*^9, 
  3.492855365636834*^9}, {3.492856319042538*^9, 3.492856324048794*^9}, {
  3.492856412494354*^9, 3.492856414026938*^9}, {3.492856504907114*^9, 
  3.492856557490754*^9}, {3.493269230472157*^9, 3.493269242908209*^9}, {
  3.493274663612312*^9, 3.493274681295064*^9}, {3.493460586659058*^9, 
  3.493460599613437*^9}, {3.538038531043791*^9, 3.538038532503168*^9}}],

Cell[BoxData[
 RowBox[{"DENB", "=", 
  RowBox[{
   RowBox[{"SymmetricReduction", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", 
      RowBox[{"Together", "[", 
       RowBox[{
        RowBox[{"B", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", "SG", ",", "SP"}], 
    "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.492852746680673*^9, 3.492852820683667*^9}, {
  3.492852921399153*^9, 3.49285301219382*^9}, {3.492855358723756*^9, 
  3.492855365636834*^9}, {3.492856319042538*^9, 3.492856324048794*^9}, {
  3.492856412494354*^9, 3.492856414026938*^9}, {3.492856504907114*^9, 
  3.492856528108697*^9}, {3.492856599282186*^9, 3.492856620636927*^9}, {
  3.492856654496242*^9, 3.492856655148562*^9}}],

Cell[BoxData[
 RowBox[{"Factor", "[", "DENB", "]"}]], "Input",
 CellChangeTimes->{{3.492855536688491*^9, 3.492855539164383*^9}, {
   3.492855571154476*^9, 3.492855572657993*^9}, {3.492855613094492*^9, 
   3.492855626375064*^9}, 3.492856641813024*^9, {3.493460817082303*^9, 
   3.493460823140406*^9}, {3.538038558121313*^9, 3.538038559416565*^9}}]
},
ScreenStyleEnvironment->"Working",
ShowPageBreaks->False,
WindowToolbars->"EditBar",
WindowSize->{835, 750},
WindowMargins->{{Automatic, 40}, {Automatic, 100}},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (November 7, 2010)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData[All]]}, Visible -> False, FrontEndVersion -> 
  "8.0 for Linux x86 (64-bit) (November 7, 2010)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 223, 3, 30, "Text"],
Cell[626, 18, 420, 9, 30, "Text"],
Cell[1049, 29, 436, 9, 31, "Text"],
Cell[1488, 40, 328, 11, 30, "Text"],
Cell[1819, 53, 884, 14, 30, "Input"],
Cell[2706, 69, 552, 18, 32, "Text"],
Cell[3261, 89, 408, 10, 30, "Input"],
Cell[3672, 101, 225, 3, 30, "Text"],
Cell[3900, 106, 343, 9, 30, "Input"],
Cell[4246, 117, 412, 12, 33, "Text"],
Cell[4661, 131, 962, 22, 30, "Input"],
Cell[5626, 155, 92, 1, 30, "Text"],
Cell[5721, 158, 445, 9, 30, "Input"],
Cell[6169, 169, 222, 3, 30, "Text"],
Cell[6394, 174, 455, 9, 30, "Input"],
Cell[6852, 185, 148, 2, 30, "Text"],
Cell[7003, 189, 649, 14, 30, "Input"],
Cell[7655, 205, 337, 8, 30, "Text"],
Cell[7995, 215, 355, 9, 30, "Input"],
Cell[8353, 226, 566, 14, 30, "Text"],
Cell[8922, 242, 1670, 34, 88, "Input"],
Cell[10595, 278, 1196, 23, 30, "Input"],
Cell[11794, 303, 516, 13, 52, "Text"],
Cell[12313, 318, 881, 23, 30, "Input"],
Cell[13197, 343, 514, 16, 33, "Text"],
Cell[13714, 361, 340, 7, 30, "Input"],
Cell[14057, 370, 196, 2, 30, "Text"],
Cell[14256, 374, 1599, 37, 126, "Input"],
Cell[15858, 413, 800, 18, 30, "Input"],
Cell[16661, 433, 346, 5, 30, "Input"]
}
]
*)


